Numerical Complete Solution for Random Genetic Drift by Energetic Variational Approach

In this paper, we focus on numerical solutions for random genetic drift problem, which is governed by a degenerated convection-dominated parabolic equation. Due to the fixation phenomenon of genes, Dirac delta singularities will develop at boundary points as time evolves. Based on an energetic variational approach (EnVarA), a balance between the maximal dissipation principle (MDP) and least action principle (LAP), we obtain the trajectory equation. In turn, a numerical scheme is proposed using a convex splitting technique, with the unique solvability (on a convex set) and the energy decay property (in time) justified at a theoretical level. Numerical examples are presented for cases of pure drift and drift with semi-selection. The remarkable advantage of this method is its ability to catch the Dirac delta singularity close to machine precision over any equidistant grid.

==> fig/SMassBarycenterDensityExp.m <==
clear all
clc
hold off
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% this programme is  for natural selecation of Wright-Fisher Model
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% density for different s (-0.0001/ 0.0000/ 0.0001) at time t=10
%%%%%%%%%%%%%%%%%
% s=-0.0001
% 
nn=4;
k=num2str(nn);
flow_0=importdata('C:\Users\duanchenghua\Desktop\wrightFisher\results\f2\s\s=-0.0001_10000_10000\flow_100000.dat');
 ii=0;  
dimFlow=size(flow_0);
for i=1:dimFlow(1)
    for j=1:dimFlow(2)
        if (~isnan(flow_0(i,j)))
            ii=ii+1;
            Flow0(ii)=flow_0(i,j);
        end
    end
end

density_0=importdata('C:\Users\duanchenghua\Desktop\wrightFisher\results\f2\s\s=-0.0001_10000_10000\density_100000.dat');
dimDensity=size(density_0);
ii=0;
for i=1:dimDensity(1)
     for j=1:dimDensity(2)
        if(~isnan(density_0(i,j)))% && density_1(i,j)>0
            ii=ii+1;
            Density0(ii) =density_0(i,j);
           
            % sum0=sum0+sum(temp(ii)^2*flow(ii));
        end
     end
end

figure(1)
plot(Flow0,Density0,'LineWidth',1);
xlabel('position of x')
ylabel('distribution of probability,f')
xlim([-0.1 1.1])
%%%%%%%%%%%%
%s=0
flow_1=importdata(['C:\Users\duanchenghua\Desktop\wrightFisher\results\f2\' k '\10_10000_10000\flow_100000.dat']);
 ii=0;  
dimFlow=size(flow_1);
for i=1:dimFlow(1)
    for j=1:dimFlow(2)
        if (~isnan(flow_1(i,j)))
            ii=ii+1;
            Flow1(ii)=flow_1(i,j);
        end
    end
end

density_1=importdata(['C:\Users\duanchenghua\Desktop\wrightFisher\results\f2\' k '\10_10000_10000\density_100000.dat']);
dimDensity=size(density_1);
ii=0;
for i=1:dimDensity(1)
     for j=1:dimDensity(2)
        if(~isnan(density_1(i,j)))% && density_1(i,j)>0
            ii=ii+1;
            Density1(ii) =density_1(i,j);
           
            % sum0=sum0+sum(temp(ii)^2*flow(ii));
        end
     end
end

len=length(Flow1);
Nx=100;
hh=(Flow1(len)-Flow1(len-1))/Nx;
xxflow=(Flow1(len-1):hh:Flow1(len))';
Flow(1:len-1)=Flow1(1:len-1);
Flow(len:len+Nx-2)=xxflow(2:Nx);
Flow(len+Nx-1)=Flow1(len);
Density(1:len-1)=Density1(1:len-1);
Density(len:len+Nx-2)=0;
Density(len+Nx-1)=Density1(len);

figure(2)
plot(Flow,Density,'LineWidth',1);
xlabel('position of x')
ylabel('distribution of probability,f')
xlim([-0.1 1.1])
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%s=0.0001

flow_2=importdata('C:\Users\duanchenghua\Desktop\wrightFisher\results\f2\s\s=0.0001_10000_10000\flow_100000.dat');
 ii=0;  
dimFlow=size(flow_2);
for i=1:dimFlow(1)
    for j=1:dimFlow(2)
        if (~isnan(flow_2(i,j)))
            ii=ii+1;
            Flow2(ii)=flow_2(i,j);
        end
    end
end

density_2=importdata(['C:\Users\duanchenghua\Desktop\wrightFisher\results\f2\s\s=0.0001_10000_10000\density_100000.dat']);
dimDensity=size(density_2);
ii=0;
for i=1:dimDensity(1)
     for j=1:dimDensity(2)
        if(~isnan(density_2(i,j)))% && density_1(i,j)>0
            ii=ii+1;
            Density2(ii) =density_2(i,j);
           
            % sum0=sum0+sum(temp(ii)^2*flow(ii));
        end
     end
end

len=length(Flow2);
 Nx=1000;
 hh=(Flow2(2)-Flow2(1))/Nx;
 xxflow2=(Flow2(1):hh:Flow2(2))';
 xFlow2(1)=Flow2(1);
 xFlow2(2:Nx)=xxflow2(2:Nx);
 xFlow2(Nx+1:len+Nx-1)=Flow2(2:len);
 xDensity2(1)=Density2(1);
 xDensity2(2:Nx)=0;
 xDensity2(Nx+1:len+Nx-1)=Density2(2:len);
 
figure(3)
plot(xFlow2,xDensity2,'LineWidth',1);
xlabel('position of x')
ylabel('distribution of probability,f')
xlim([-0.1 1.1])

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%Mass and Barycenter for s=0.0001 and s=-0.0001
mass1=importdata('C:\Users\duanchenghua\Desktop\wrightFisher\results\f2\s\s=0.0001_10000_10000\mass.dat');
dimMass1=size(mass1);
mass2=importdata('C:\Users\duanchenghua\Desktop\wrightFisher\results\f2\s\s=-0.0001_10000_10000\mass.dat');
dimMass2=size(mass2);
barycenter1=importdata('C:\Users\duanchenghua\Desktop\wrightFisher\results\f2\s\s=0.0001_10000_10000\center_mass.dat');
dimBarycenter1=size(barycenter1);
barycenter2=importdata('C:\Users\duanchenghua\Desktop\wrightFisher\results\f2\s\s=-0.0001_10000_10000\center_mass.dat');
dimBarycenter2=size(barycenter2);
% arrange the data into vetor
%mass
ii=0;
for i=1:dimMass1(1)
    for j=1:dimMass1(2)
        if(~isnan(mass1(i,j)))
            ii=ii+1;
            mass_1(ii) = mass1(i,j);
           
            % sum0=sum0+sum(temp(ii)^2*flow(ii));
        end
    end
end

ii=0;
for i=1:dimMass2(1)
    for j=1:dimMass2(2)
        if(~isnan(mass2(i,j)))
            ii=ii+1;
            mass_2(ii) = mass2(i,j);
           
            % sum0=sum0+sum(temp(ii)^2*flow(ii));
        end
    end
end

ii=0;
%barycenter
for i=1:dimBarycenter1(1)
     for j=1:dimBarycenter1(2)
        if(~isnan(barycenter1(i,j)))
            ii=ii+1;
            barycenter_1(ii) =barycenter1(i,j);
           
            % sum0=sum0+sum(temp(ii)^2*flow(ii));
        end
     end
end

ii=0;
for i=1:dimBarycenter2(1)
     for j=1:dimBarycenter2(2)
        if(~isnan(barycenter2(i,j)))
            ii=ii+1;
            barycenter_2(ii) =barycenter2(i,j);
           
            % sum0=sum0+sum(temp(ii)^2*flow(ii));
        end
     end
end
%%%%%%%%%%%%%%%%%%%%%%%%%%
%plot
figure(4)

t=(1/10000:10/mass1(1):10)';
lenMass=length(mass_1);
plot(t,mass_1(2:lenMass),'Linewidth', 1); hold on;
plot(t,mass_2(2:lenMass),':','Linewidth', 1); hold on;
plot(t,barycenter_1(2:lenMass),'Linewidth', 1);hold on;
plot(t,barycenter_2(2:lenMass),':');hold off;
text(t(30000),mass_1(30000),'TP(s=0.0001)')
text(t(60000),mass_2(60000),'TP(s=-0.0001)')
text(t(50000),barycenter_1(50000),'Exp(s=0.0001)')
text(t(30000),barycenter_2(30000),'Exp(s=-0.0001)')
ylabel('Total Probability and Expectation')
xlabel('time, t')
xlim([0 10])
ylim([0 1.4])


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%expectation
x0=0.4;
xx=[-0.001 -0.0001 -0.00005 0 0.00005 0.0001 0.001]';
exp=[3.506e-10 0.07345 .1890 0.4017 0.64868 0.8198 1.0000]';
expE=(1-exp(-4*x0*xx*10000))./(1-exp(-4*xx*10000));
figure(5)
plot(xx,exp,'^','LindWidth',1); hold on;
plot(xx,expE,'o','LindWidth',1);hold off;
xlabel('strength of selection, s')
ylabel('expectation')

